The full angle-dependence of the four-loop cusp anomalous dimension in QED

The angle-dependent cusp anomalous dimension governs divergences coming from soft gluon exchanges between heavy particles, such as top quarks. We focus on the matter-dependent contributions and compute the first truly non-planar terms. They appear at four loops and are proportional to a quartic Casimir operator in color space. Specializing our general gauge theory result to U(1), we obtain the full QED four-loop angle-dependent cusp anomalous dimension. While more complicated functions appear at intermediate steps, the analytic answer depends only on multiple polylogarithms with singularities at fourth roots of unity. It can be written in terms of four rational structures, and contains functions of up to maximal transcendental weight seven. Despite this complexity, we find that numerically the answer is tantalizingly close to the appropriately rescaled one-loop formula, over most of the kinematic range. We take several limits of our analytic result, which serves as a check and allows us to obtain new, power-suppressed terms. In the anti-parallel lines limit, which corresponds to production of two massive particles at threshold, we find that the subleading power correction vanishes. Finally, we compute the quartic Casimir contribution for scalars in the loop. Taking into account a supersymmetric decomposition, we derive the first non-planar corrections to the quark anti-quark potential in maximally supersymmetric gauge theory.

==> anc/B_1.txt <==
(-61*Pi^4)/1080 + (7073*Pi^6)/362880 - (2*Pi^4*G[{-1}, x])/45 - 
 (13*Pi^2*G[{0}, x])/72 + (79*Pi^4*G[{0}, x])/540 - (2*Pi^4*G[{1}, x])/45 + 
 (29*Pi^2*G[{-1, 0}, x])/36 - (23*Pi^4*G[{-1, 0}, x])/270 + 
 (4*Pi^4*G[{-1, 1}, x])/45 + (Pi^4*G[{0, -1}, x])/8640 - 
 (17*Pi^2*G[{0, 0}, x])/18 + (Pi^4*G[{0, 0}, x])/2880 + 
 (Pi^4*G[{0, 1}, x])/8640 + (Pi^2*G[{-I, 0}, x])/6 + (Pi^2*G[{I, 0}, x])/6 + 
 (4*Pi^4*G[{1, -1}, x])/45 + (29*Pi^2*G[{1, 0}, x])/36 - 
 (23*Pi^4*G[{1, 0}, x])/270 - (10*Pi^2*G[{0, -1, 0}, x])/9 + 
 (11*G[{0, 0, 0}, x])/2 + (14*Pi^2*G[{0, 0, 0}, x])/9 - 
 (10*Pi^2*G[{0, 1, 0}, x])/9 + (4*Pi^2*G[{-1, 0, -1, 0}, x])/9 + 
 (29*G[{-1, 0, 0, 0}, x])/6 - (32*Pi^2*G[{-1, 0, 0, 0}, x])/9 + 
 (4*Pi^2*G[{-1, 0, 1, 0}, x])/9 - (35*Pi^2*G[{0, -1, -1, 0}, x])/72 + 
 G[{0, -1, 0, 0}, x] + (35*Pi^2*G[{0, -1, 0, 0}, x])/9 - 
 (35*Pi^2*G[{0, -1, 1, 0}, x])/72 - G[{0, 0, -1, 0}, x]/3 - 
 (Pi^2*G[{0, 0, -1, 0}, x])/24 - (19*G[{0, 0, 0, 0}, x])/2 - 
 (Pi^2*G[{0, 0, -I, 0}, x])/6 - (Pi^2*G[{0, 0, I, 0}, x])/6 - 
 G[{0, 0, 1, 0}, x]/3 - (Pi^2*G[{0, 0, 1, 0}, x])/24 - 
 (35*Pi^2*G[{0, 1, -1, 0}, x])/72 + G[{0, 1, 0, 0}, x] + 
 (35*Pi^2*G[{0, 1, 0, 0}, x])/9 - (35*Pi^2*G[{0, 1, 1, 0}, x])/72 + 
 4*G[{-I, 0, 0, 0}, x] + 4*G[{I, 0, 0, 0}, x] + 
 (4*Pi^2*G[{1, 0, -1, 0}, x])/9 + (29*G[{1, 0, 0, 0}, x])/6 - 
 (32*Pi^2*G[{1, 0, 0, 0}, x])/9 + (4*Pi^2*G[{1, 0, 1, 0}, x])/9 - 
 (32*G[{-1, 0, -1, 0, 0}, x])/3 + (32*G[{-1, 0, 0, 0, 0}, x])/3 - 
 (32*G[{-1, 0, 1, 0, 0}, x])/3 + (40*G[{0, -1, 0, -1, 0}, x])/3 - 
 (40*G[{0, -1, 0, 0, 0}, x])/3 + (40*G[{0, -1, 0, 1, 0}, x])/3 + 
 (32*G[{0, 0, -1, 0, 0}, x])/3 - (40*G[{0, 0, 0, -1, 0}, x])/3 + 
 (88*G[{0, 0, 0, 0, 0}, x])/3 - (40*G[{0, 0, 0, 1, 0}, x])/3 + 
 (32*G[{0, 0, 1, 0, 0}, x])/3 + (40*G[{0, 1, 0, -1, 0}, x])/3 - 
 (40*G[{0, 1, 0, 0, 0}, x])/3 + (40*G[{0, 1, 0, 1, 0}, x])/3 - 
 (32*G[{1, 0, -1, 0, 0}, x])/3 + (32*G[{1, 0, 0, 0, 0}, x])/3 - 
 (32*G[{1, 0, 1, 0, 0}, x])/3 - (16*G[{-1, 0, -1, 0, -1, 0}, x])/3 + 
 (16*G[{-1, 0, -1, 0, 0, 0}, x])/3 - (16*G[{-1, 0, -1, 0, 1, 0}, x])/3 - 
 (32*G[{-1, 0, 0, -1, 0, 0}, x])/3 + (16*G[{-1, 0, 0, 0, -1, 0}, x])/3 - 
 (112*G[{-1, 0, 0, 0, 0, 0}, x])/3 + (16*G[{-1, 0, 0, 0, 1, 0}, x])/3 - 
 (32*G[{-1, 0, 0, 1, 0, 0}, x])/3 - (16*G[{-1, 0, 1, 0, -1, 0}, x])/3 + 
 (16*G[{-1, 0, 1, 0, 0, 0}, x])/3 - (16*G[{-1, 0, 1, 0, 1, 0}, x])/3 + 
 (64*G[{-1, 1, 0, -1, 0, 0}, x])/3 - (64*G[{-1, 1, 0, 0, 0, 0}, x])/3 + 
 (64*G[{-1, 1, 0, 1, 0, 0}, x])/3 + (35*G[{0, -1, -1, 0, -1, 0}, x])/6 - 
 (35*G[{0, -1, -1, 0, 0, 0}, x])/6 + (35*G[{0, -1, -1, 0, 1, 0}, x])/6 - 
 (32*G[{0, -1, 0, -1, 0, 0}, x])/3 - (35*G[{0, -1, 0, 0, -1, 0}, x])/6 + 
 (379*G[{0, -1, 0, 0, 0, 0}, x])/6 - (35*G[{0, -1, 0, 0, 1, 0}, x])/6 - 
 (32*G[{0, -1, 0, 1, 0, 0}, x])/3 + (35*G[{0, -1, 1, 0, -1, 0}, x])/6 - 
 (35*G[{0, -1, 1, 0, 0, 0}, x])/6 + (35*G[{0, -1, 1, 0, 1, 0}, x])/6 - 
 G[{0, 0, -1, 0, -1, 0}, x]/2 - G[{0, 0, -1, 0, 1, 0}, x]/2 + 
 G[{0, 0, 0, -1, 0, 0}, x] - G[{0, 0, 0, 0, -1, 0}, x]/2 - 
 G[{0, 0, 0, 0, 1, 0}, x]/2 + G[{0, 0, 0, 1, 0, 0}, x] - 
 4*G[{0, 0, -I, 0, 0, 0}, x] - 4*G[{0, 0, I, 0, 0, 0}, x] - 
 G[{0, 0, 1, 0, -1, 0}, x]/2 - G[{0, 0, 1, 0, 1, 0}, x]/2 + 
 (35*G[{0, 1, -1, 0, -1, 0}, x])/6 - (35*G[{0, 1, -1, 0, 0, 0}, x])/6 + 
 (35*G[{0, 1, -1, 0, 1, 0}, x])/6 - (32*G[{0, 1, 0, -1, 0, 0}, x])/3 - 
 (35*G[{0, 1, 0, 0, -1, 0}, x])/6 + (379*G[{0, 1, 0, 0, 0, 0}, x])/6 - 
 (35*G[{0, 1, 0, 0, 1, 0}, x])/6 - (32*G[{0, 1, 0, 1, 0, 0}, x])/3 + 
 (35*G[{0, 1, 1, 0, -1, 0}, x])/6 - (35*G[{0, 1, 1, 0, 0, 0}, x])/6 + 
 (35*G[{0, 1, 1, 0, 1, 0}, x])/6 + (64*G[{1, -1, 0, -1, 0, 0}, x])/3 - 
 (64*G[{1, -1, 0, 0, 0, 0}, x])/3 + (64*G[{1, -1, 0, 1, 0, 0}, x])/3 - 
 (16*G[{1, 0, -1, 0, -1, 0}, x])/3 + (16*G[{1, 0, -1, 0, 0, 0}, x])/3 - 
 (16*G[{1, 0, -1, 0, 1, 0}, x])/3 - (32*G[{1, 0, 0, -1, 0, 0}, x])/3 + 
 (16*G[{1, 0, 0, 0, -1, 0}, x])/3 - (112*G[{1, 0, 0, 0, 0, 0}, x])/3 + 
 (16*G[{1, 0, 0, 0, 1, 0}, x])/3 - (32*G[{1, 0, 0, 1, 0, 0}, x])/3 - 
 (16*G[{1, 0, 1, 0, -1, 0}, x])/3 + (16*G[{1, 0, 1, 0, 0, 0}, x])/3 - 
 (16*G[{1, 0, 1, 0, 1, 0}, x])/3 + (5*Pi^2*Zeta[3])/9 - 
 (2*Pi^2*G[{-1}, x]*Zeta[3])/9 - (G[{0}, x]*Zeta[3])/8 + 
 (Pi^2*G[{0}, x]*Zeta[3])/48 - (2*Pi^2*G[{1}, x]*Zeta[3])/9 + 
 (16*G[{-1, 0}, x]*Zeta[3])/3 - (20*G[{0, -1}, x]*Zeta[3])/3 + 
 (4*G[{0, 0}, x]*Zeta[3])/3 - (20*G[{0, 1}, x]*Zeta[3])/3 + 
 (16*G[{1, 0}, x]*Zeta[3])/3 + (8*G[{-1, 0, -1}, x]*Zeta[3])/3 + 
 (8*G[{-1, 0, 0}, x]*Zeta[3])/3 + (8*G[{-1, 0, 1}, x]*Zeta[3])/3 - 
 (32*G[{-1, 1, 0}, x]*Zeta[3])/3 - (35*G[{0, -1, -1}, x]*Zeta[3])/12 + 
 (33*G[{0, -1, 0}, x]*Zeta[3])/4 - (35*G[{0, -1, 1}, x]*Zeta[3])/12 + 
 (G[{0, 0, -1}, x]*Zeta[3])/4 - (3*G[{0, 0, 0}, x]*Zeta[3])/8 + 
 (G[{0, 0, 1}, x]*Zeta[3])/4 - (35*G[{0, 1, -1}, x]*Zeta[3])/12 + 
 (33*G[{0, 1, 0}, x]*Zeta[3])/4 - (35*G[{0, 1, 1}, x]*Zeta[3])/12 - 
 (32*G[{1, -1, 0}, x]*Zeta[3])/3 + (8*G[{1, 0, -1}, x]*Zeta[3])/3 + 
 (8*G[{1, 0, 0}, x]*Zeta[3])/3 + (8*G[{1, 0, 1}, x]*Zeta[3])/3 - 
 (95*Zeta[3]^2)/32 + (2*Zeta[5])/3 + (4*G[{-1}, x]*Zeta[5])/3 + 
 (205*G[{0}, x]*Zeta[5])/96 + (4*G[{1}, x]*Zeta[5])/3


==> anc/B_2.txt <==
(-23*Pi^4*G[{-1}, x])/180 - (473*Pi^6*G[{-1}, x])/90720 + 
 (23*Pi^4*G[{1}, x])/180 + (473*Pi^6*G[{1}, x])/90720 + 
 (13*Pi^4*G[{-1, 0}, x])/60 + (Pi^4*G[{-1, 1}, x])/5 + 
 (Pi^4*G[{0, -1}, x])/10 - (Pi^4*G[{0, 1}, x])/10 - (Pi^4*G[{1, -1}, x])/5 - 
 (13*Pi^4*G[{1, 0}, x])/60 - (29*Pi^4*G[{-1, 0, -1}, x])/720 + 
 (157*Pi^4*G[{-1, 0, 0}, x])/720 - (77*Pi^4*G[{-1, 0, 1}, x])/720 - 
 (2*Pi^4*G[{-1, 1, -1}, x])/15 - (13*Pi^4*G[{-1, 1, 0}, x])/90 - 
 (13*Pi^4*G[{0, -1, 0}, x])/180 - (Pi^4*G[{0, -1, 1}, x])/15 - 
 (Pi^4*G[{0, 0, -1}, x])/30 + (Pi^4*G[{0, 0, 1}, x])/30 + 
 (Pi^4*G[{0, 1, -1}, x])/15 + (13*Pi^4*G[{0, 1, 0}, x])/180 + 
 (13*Pi^4*G[{1, -1, 0}, x])/90 + (2*Pi^4*G[{1, -1, 1}, x])/15 + 
 (77*Pi^4*G[{1, 0, -1}, x])/720 - (157*Pi^4*G[{1, 0, 0}, x])/720 + 
 (29*Pi^4*G[{1, 0, 1}, x])/720 + 2*Pi^2*G[{-1, 0, -1, 0}, x] - 
 5*Pi^2*G[{-1, 0, 0, 0}, x] + 2*Pi^2*G[{-1, 0, 1, 0}, x] - 
 2*Pi^2*G[{1, 0, -1, 0}, x] + 5*Pi^2*G[{1, 0, 0, 0}, x] - 
 2*Pi^2*G[{1, 0, 1, 0}, x] + (7*Pi^2*G[{-1, 0, -1, -1, 0}, x])/6 - 
 (92*G[{-1, 0, -1, 0, 0}, x])/3 - (20*Pi^2*G[{-1, 0, -1, 0, 0}, x])/3 + 
 (7*Pi^2*G[{-1, 0, -1, 1, 0}, x])/6 + (7*Pi^2*G[{-1, 0, 0, -1, 0}, x])/6 + 
 (92*G[{-1, 0, 0, 0, 0}, x])/3 + (2*Pi^2*G[{-1, 0, 0, 0, 0}, x])/3 + 
 2*Pi^2*G[{-1, 0, 0, -I, 0}, x] + 2*Pi^2*G[{-1, 0, 0, I, 0}, x] + 
 (7*Pi^2*G[{-1, 0, 0, 1, 0}, x])/6 + (7*Pi^2*G[{-1, 0, 1, -1, 0}, x])/6 - 
 (92*G[{-1, 0, 1, 0, 0}, x])/3 - (20*Pi^2*G[{-1, 0, 1, 0, 0}, x])/3 + 
 (7*Pi^2*G[{-1, 0, 1, 1, 0}, x])/6 - (4*Pi^2*G[{-1, 1, 0, -1, 0}, x])/3 + 
 (10*Pi^2*G[{-1, 1, 0, 0, 0}, x])/3 - (4*Pi^2*G[{-1, 1, 0, 1, 0}, x])/3 - 
 (2*Pi^2*G[{0, -1, 0, -1, 0}, x])/3 + (5*Pi^2*G[{0, -1, 0, 0, 0}, x])/3 - 
 (2*Pi^2*G[{0, -1, 0, 1, 0}, x])/3 + (2*Pi^2*G[{0, 1, 0, -1, 0}, x])/3 - 
 (5*Pi^2*G[{0, 1, 0, 0, 0}, x])/3 + (2*Pi^2*G[{0, 1, 0, 1, 0}, x])/3 + 
 (4*Pi^2*G[{1, -1, 0, -1, 0}, x])/3 - (10*Pi^2*G[{1, -1, 0, 0, 0}, x])/3 + 
 (4*Pi^2*G[{1, -1, 0, 1, 0}, x])/3 - (7*Pi^2*G[{1, 0, -1, -1, 0}, x])/6 + 
 (92*G[{1, 0, -1, 0, 0}, x])/3 + (20*Pi^2*G[{1, 0, -1, 0, 0}, x])/3 - 
 (7*Pi^2*G[{1, 0, -1, 1, 0}, x])/6 - (7*Pi^2*G[{1, 0, 0, -1, 0}, x])/6 - 
 (92*G[{1, 0, 0, 0, 0}, x])/3 - (2*Pi^2*G[{1, 0, 0, 0, 0}, x])/3 - 
 2*Pi^2*G[{1, 0, 0, -I, 0}, x] - 2*Pi^2*G[{1, 0, 0, I, 0}, x] - 
 (7*Pi^2*G[{1, 0, 0, 1, 0}, x])/6 - (7*Pi^2*G[{1, 0, 1, -1, 0}, x])/6 + 
 (92*G[{1, 0, 1, 0, 0}, x])/3 + (20*Pi^2*G[{1, 0, 1, 0, 0}, x])/3 - 
 (7*Pi^2*G[{1, 0, 1, 1, 0}, x])/6 - 24*G[{-1, 0, -1, 0, -1, 0}, x] + 
 24*G[{-1, 0, -1, 0, 0, 0}, x] - 24*G[{-1, 0, -1, 0, 1, 0}, x] - 
 24*G[{-1, 0, 0, -1, 0, 0}, x] + 24*G[{-1, 0, 0, 0, -1, 0}, x] - 
 72*G[{-1, 0, 0, 0, 0, 0}, x] + 24*G[{-1, 0, 0, 0, 1, 0}, x] - 
 24*G[{-1, 0, 0, 1, 0, 0}, x] - 24*G[{-1, 0, 1, 0, -1, 0}, x] + 
 24*G[{-1, 0, 1, 0, 0, 0}, x] - 24*G[{-1, 0, 1, 0, 1, 0}, x] + 
 48*G[{-1, 1, 0, -1, 0, 0}, x] - 48*G[{-1, 1, 0, 0, 0, 0}, x] + 
 48*G[{-1, 1, 0, 1, 0, 0}, x] + 24*G[{0, -1, 0, -1, 0, 0}, x] - 
 24*G[{0, -1, 0, 0, 0, 0}, x] + 24*G[{0, -1, 0, 1, 0, 0}, x] - 
 24*G[{0, 1, 0, -1, 0, 0}, x] + 24*G[{0, 1, 0, 0, 0, 0}, x] - 
 24*G[{0, 1, 0, 1, 0, 0}, x] - 48*G[{1, -1, 0, -1, 0, 0}, x] + 
 48*G[{1, -1, 0, 0, 0, 0}, x] - 48*G[{1, -1, 0, 1, 0, 0}, x] + 
 24*G[{1, 0, -1, 0, -1, 0}, x] - 24*G[{1, 0, -1, 0, 0, 0}, x] + 
 24*G[{1, 0, -1, 0, 1, 0}, x] + 24*G[{1, 0, 0, -1, 0, 0}, x] - 
 24*G[{1, 0, 0, 0, -1, 0}, x] + 72*G[{1, 0, 0, 0, 0, 0}, x] - 
 24*G[{1, 0, 0, 0, 1, 0}, x] + 24*G[{1, 0, 0, 1, 0, 0}, x] + 
 24*G[{1, 0, 1, 0, -1, 0}, x] - 24*G[{1, 0, 1, 0, 0, 0}, x] + 
 24*G[{1, 0, 1, 0, 1, 0}, x] - 14*G[{-1, 0, -1, -1, 0, -1, 0}, x] + 
 14*G[{-1, 0, -1, -1, 0, 0, 0}, x] - 14*G[{-1, 0, -1, -1, 0, 1, 0}, x] + 
 16*G[{-1, 0, -1, 0, -1, 0, 0}, x] + 14*G[{-1, 0, -1, 0, 0, -1, 0}, x] - 
 126*G[{-1, 0, -1, 0, 0, 0, 0}, x] + 14*G[{-1, 0, -1, 0, 0, 1, 0}, x] + 
 16*G[{-1, 0, -1, 0, 1, 0, 0}, x] - 14*G[{-1, 0, -1, 1, 0, -1, 0}, x] + 
 14*G[{-1, 0, -1, 1, 0, 0, 0}, x] - 14*G[{-1, 0, -1, 1, 0, 1, 0}, x] + 
 6*G[{-1, 0, 0, -1, 0, -1, 0}, x] + 4*G[{-1, 0, 0, -1, 0, 0, 0}, x] + 
 6*G[{-1, 0, 0, -1, 0, 1, 0}, x] + 12*G[{-1, 0, 0, 0, -1, 0, 0}, x] + 
 2*G[{-1, 0, 0, 0, 0, -1, 0}, x] + 2*G[{-1, 0, 0, 0, 0, 1, 0}, x] + 
 12*G[{-1, 0, 0, 0, 1, 0, 0}, x] + 48*G[{-1, 0, 0, -I, 0, 0, 0}, x] + 
 48*G[{-1, 0, 0, I, 0, 0, 0}, x] + 6*G[{-1, 0, 0, 1, 0, -1, 0}, x] + 
 4*G[{-1, 0, 0, 1, 0, 0, 0}, x] + 6*G[{-1, 0, 0, 1, 0, 1, 0}, x] - 
 14*G[{-1, 0, 1, -1, 0, -1, 0}, x] + 14*G[{-1, 0, 1, -1, 0, 0, 0}, x] - 
 14*G[{-1, 0, 1, -1, 0, 1, 0}, x] + 14*G[{-1, 0, 1, 0, 0, -1, 0}, x] - 
 110*G[{-1, 0, 1, 0, 0, 0, 0}, x] + 14*G[{-1, 0, 1, 0, 0, 1, 0}, x] - 
 14*G[{-1, 0, 1, 1, 0, -1, 0}, x] + 14*G[{-1, 0, 1, 1, 0, 0, 0}, x] - 
 14*G[{-1, 0, 1, 1, 0, 1, 0}, x] - 32*G[{-1, 1, -1, 0, -1, 0, 0}, x] + 
 32*G[{-1, 1, -1, 0, 0, 0, 0}, x] - 32*G[{-1, 1, -1, 0, 1, 0, 0}, x] + 
 16*G[{-1, 1, 0, -1, 0, -1, 0}, x] - 16*G[{-1, 1, 0, -1, 0, 0, 0}, x] + 
 16*G[{-1, 1, 0, -1, 0, 1, 0}, x] + 16*G[{-1, 1, 0, 0, -1, 0, 0}, x] - 
 16*G[{-1, 1, 0, 0, 0, -1, 0}, x] + 48*G[{-1, 1, 0, 0, 0, 0, 0}, x] - 
 16*G[{-1, 1, 0, 0, 0, 1, 0}, x] + 16*G[{-1, 1, 0, 0, 1, 0, 0}, x] + 
 16*G[{-1, 1, 0, 1, 0, -1, 0}, x] - 16*G[{-1, 1, 0, 1, 0, 0, 0}, x] + 
 16*G[{-1, 1, 0, 1, 0, 1, 0}, x] + 8*G[{0, -1, 0, -1, 0, -1, 0}, x] - 
 8*G[{0, -1, 0, -1, 0, 0, 0}, x] + 8*G[{0, -1, 0, -1, 0, 1, 0}, x] + 
 8*G[{0, -1, 0, 0, -1, 0, 0}, x] - 8*G[{0, -1, 0, 0, 0, -1, 0}, x] + 
 24*G[{0, -1, 0, 0, 0, 0, 0}, x] - 8*G[{0, -1, 0, 0, 0, 1, 0}, x] + 
 8*G[{0, -1, 0, 0, 1, 0, 0}, x] + 8*G[{0, -1, 0, 1, 0, -1, 0}, x] - 
 8*G[{0, -1, 0, 1, 0, 0, 0}, x] + 8*G[{0, -1, 0, 1, 0, 1, 0}, x] - 
 16*G[{0, -1, 1, 0, -1, 0, 0}, x] + 16*G[{0, -1, 1, 0, 0, 0, 0}, x] - 
 16*G[{0, -1, 1, 0, 1, 0, 0}, x] - 8*G[{0, 0, -1, 0, -1, 0, 0}, x] + 
 8*G[{0, 0, -1, 0, 0, 0, 0}, x] - 8*G[{0, 0, -1, 0, 1, 0, 0}, x] + 
 8*G[{0, 0, 1, 0, -1, 0, 0}, x] - 8*G[{0, 0, 1, 0, 0, 0, 0}, x] + 
 8*G[{0, 0, 1, 0, 1, 0, 0}, x] + 16*G[{0, 1, -1, 0, -1, 0, 0}, x] - 
 16*G[{0, 1, -1, 0, 0, 0, 0}, x] + 16*G[{0, 1, -1, 0, 1, 0, 0}, x] - 
 8*G[{0, 1, 0, -1, 0, -1, 0}, x] + 8*G[{0, 1, 0, -1, 0, 0, 0}, x] - 
 8*G[{0, 1, 0, -1, 0, 1, 0}, x] - 8*G[{0, 1, 0, 0, -1, 0, 0}, x] + 
 8*G[{0, 1, 0, 0, 0, -1, 0}, x] - 24*G[{0, 1, 0, 0, 0, 0, 0}, x] + 
 8*G[{0, 1, 0, 0, 0, 1, 0}, x] - 8*G[{0, 1, 0, 0, 1, 0, 0}, x] - 
 8*G[{0, 1, 0, 1, 0, -1, 0}, x] + 8*G[{0, 1, 0, 1, 0, 0, 0}, x] - 
 8*G[{0, 1, 0, 1, 0, 1, 0}, x] - 16*G[{1, -1, 0, -1, 0, -1, 0}, x] + 
 16*G[{1, -1, 0, -1, 0, 0, 0}, x] - 16*G[{1, -1, 0, -1, 0, 1, 0}, x] - 
 16*G[{1, -1, 0, 0, -1, 0, 0}, x] + 16*G[{1, -1, 0, 0, 0, -1, 0}, x] - 
 48*G[{1, -1, 0, 0, 0, 0, 0}, x] + 16*G[{1, -1, 0, 0, 0, 1, 0}, x] - 
 16*G[{1, -1, 0, 0, 1, 0, 0}, x] - 16*G[{1, -1, 0, 1, 0, -1, 0}, x] + 
 16*G[{1, -1, 0, 1, 0, 0, 0}, x] - 16*G[{1, -1, 0, 1, 0, 1, 0}, x] + 
 32*G[{1, -1, 1, 0, -1, 0, 0}, x] - 32*G[{1, -1, 1, 0, 0, 0, 0}, x] + 
 32*G[{1, -1, 1, 0, 1, 0, 0}, x] + 14*G[{1, 0, -1, -1, 0, -1, 0}, x] - 
 14*G[{1, 0, -1, -1, 0, 0, 0}, x] + 14*G[{1, 0, -1, -1, 0, 1, 0}, x] - 
 14*G[{1, 0, -1, 0, 0, -1, 0}, x] + 110*G[{1, 0, -1, 0, 0, 0, 0}, x] - 
 14*G[{1, 0, -1, 0, 0, 1, 0}, x] + 14*G[{1, 0, -1, 1, 0, -1, 0}, x] - 
 14*G[{1, 0, -1, 1, 0, 0, 0}, x] + 14*G[{1, 0, -1, 1, 0, 1, 0}, x] - 
 6*G[{1, 0, 0, -1, 0, -1, 0}, x] - 4*G[{1, 0, 0, -1, 0, 0, 0}, x] - 
 6*G[{1, 0, 0, -1, 0, 1, 0}, x] - 12*G[{1, 0, 0, 0, -1, 0, 0}, x] - 
 2*G[{1, 0, 0, 0, 0, -1, 0}, x] - 2*G[{1, 0, 0, 0, 0, 1, 0}, x] - 
 12*G[{1, 0, 0, 0, 1, 0, 0}, x] - 48*G[{1, 0, 0, -I, 0, 0, 0}, x] - 
 48*G[{1, 0, 0, I, 0, 0, 0}, x] - 6*G[{1, 0, 0, 1, 0, -1, 0}, x] - 
 4*G[{1, 0, 0, 1, 0, 0, 0}, x] - 6*G[{1, 0, 0, 1, 0, 1, 0}, x] + 
 14*G[{1, 0, 1, -1, 0, -1, 0}, x] - 14*G[{1, 0, 1, -1, 0, 0, 0}, x] + 
 14*G[{1, 0, 1, -1, 0, 1, 0}, x] - 16*G[{1, 0, 1, 0, -1, 0, 0}, x] - 
 14*G[{1, 0, 1, 0, 0, -1, 0}, x] + 126*G[{1, 0, 1, 0, 0, 0, 0}, x] - 
 14*G[{1, 0, 1, 0, 0, 1, 0}, x] - 16*G[{1, 0, 1, 0, 1, 0, 0}, x] + 
 14*G[{1, 0, 1, 1, 0, -1, 0}, x] - 14*G[{1, 0, 1, 1, 0, 0, 0}, x] + 
 14*G[{1, 0, 1, 1, 0, 1, 0}, x] - Pi^2*G[{-1}, x]*Zeta[3] + 
 Pi^2*G[{1}, x]*Zeta[3] + (46*G[{-1, 0}, x]*Zeta[3])/3 - 
 (9*Pi^2*G[{-1, 0}, x]*Zeta[3])/4 + (2*Pi^2*G[{-1, 1}, x]*Zeta[3])/3 + 
 (Pi^2*G[{0, -1}, x]*Zeta[3])/3 - (Pi^2*G[{0, 1}, x]*Zeta[3])/3 - 
 (2*Pi^2*G[{1, -1}, x]*Zeta[3])/3 - (46*G[{1, 0}, x]*Zeta[3])/3 + 
 (9*Pi^2*G[{1, 0}, x]*Zeta[3])/4 + 12*G[{-1, 0, -1}, x]*Zeta[3] + 
 12*G[{-1, 0, 1}, x]*Zeta[3] - 24*G[{-1, 1, 0}, x]*Zeta[3] - 
 12*G[{0, -1, 0}, x]*Zeta[3] + 12*G[{0, 1, 0}, x]*Zeta[3] + 
 24*G[{1, -1, 0}, x]*Zeta[3] - 12*G[{1, 0, -1}, x]*Zeta[3] - 
 12*G[{1, 0, 1}, x]*Zeta[3] + 7*G[{-1, 0, -1, -1}, x]*Zeta[3] - 
 15*G[{-1, 0, -1, 0}, x]*Zeta[3] + 7*G[{-1, 0, -1, 1}, x]*Zeta[3] - 
 3*G[{-1, 0, 0, -1}, x]*Zeta[3] - (15*G[{-1, 0, 0, 0}, x]*Zeta[3])/2 - 
 3*G[{-1, 0, 0, 1}, x]*Zeta[3] + 7*G[{-1, 0, 1, -1}, x]*Zeta[3] - 
 7*G[{-1, 0, 1, 0}, x]*Zeta[3] + 7*G[{-1, 0, 1, 1}, x]*Zeta[3] + 
 16*G[{-1, 1, -1, 0}, x]*Zeta[3] - 8*G[{-1, 1, 0, -1}, x]*Zeta[3] - 
 8*G[{-1, 1, 0, 1}, x]*Zeta[3] - 4*G[{0, -1, 0, -1}, x]*Zeta[3] - 
 4*G[{0, -1, 0, 1}, x]*Zeta[3] + 8*G[{0, -1, 1, 0}, x]*Zeta[3] + 
 4*G[{0, 0, -1, 0}, x]*Zeta[3] - 4*G[{0, 0, 1, 0}, x]*Zeta[3] - 
 8*G[{0, 1, -1, 0}, x]*Zeta[3] + 4*G[{0, 1, 0, -1}, x]*Zeta[3] + 
 4*G[{0, 1, 0, 1}, x]*Zeta[3] + 8*G[{1, -1, 0, -1}, x]*Zeta[3] + 
 8*G[{1, -1, 0, 1}, x]*Zeta[3] - 16*G[{1, -1, 1, 0}, x]*Zeta[3] - 
 7*G[{1, 0, -1, -1}, x]*Zeta[3] + 7*G[{1, 0, -1, 0}, x]*Zeta[3] - 
 7*G[{1, 0, -1, 1}, x]*Zeta[3] + 3*G[{1, 0, 0, -1}, x]*Zeta[3] + 
 (15*G[{1, 0, 0, 0}, x]*Zeta[3])/2 + 3*G[{1, 0, 0, 1}, x]*Zeta[3] - 
 7*G[{1, 0, 1, -1}, x]*Zeta[3] + 15*G[{1, 0, 1, 0}, x]*Zeta[3] - 
 7*G[{1, 0, 1, 1}, x]*Zeta[3] + (9*G[{-1}, x]*Zeta[3]^2)/8 - 
 (9*G[{1}, x]*Zeta[3]^2)/8 - (125*G[{-1, 0}, x]*Zeta[5])/8 + 
 (125*G[{1, 0}, x]*Zeta[5])/8


==> anc/B_3.txt <==
(-289*Pi^6*G[{-1}, x])/725760 + (289*Pi^6*G[{1}, x])/725760 - 
 (11*Pi^4*G[{-1, 0, -1}, x])/5760 - (Pi^4*G[{-1, 0, 0}, x])/5760 - 
 (11*Pi^4*G[{-1, 0, 1}, x])/5760 + (11*Pi^4*G[{1, 0, -1}, x])/5760 + 
 (Pi^4*G[{1, 0, 0}, x])/5760 + (11*Pi^4*G[{1, 0, 1}, x])/5760 + 
 (Pi^2*G[{-1, 0, -1, -1, 0}, x])/48 - (Pi^2*G[{-1, 0, -1, 0, 0}, x])/6 + 
 (Pi^2*G[{-1, 0, -1, 1, 0}, x])/48 + (Pi^2*G[{-1, 0, 0, -1, 0}, x])/48 + 
 (Pi^2*G[{-1, 0, 0, -I, 0}, x])/12 + (Pi^2*G[{-1, 0, 0, I, 0}, x])/12 + 
 (Pi^2*G[{-1, 0, 0, 1, 0}, x])/48 + (Pi^2*G[{-1, 0, 1, -1, 0}, x])/48 - 
 (Pi^2*G[{-1, 0, 1, 0, 0}, x])/6 + (Pi^2*G[{-1, 0, 1, 1, 0}, x])/48 - 
 (Pi^2*G[{1, 0, -1, -1, 0}, x])/48 + (Pi^2*G[{1, 0, -1, 0, 0}, x])/6 - 
 (Pi^2*G[{1, 0, -1, 1, 0}, x])/48 - (Pi^2*G[{1, 0, 0, -1, 0}, x])/48 - 
 (Pi^2*G[{1, 0, 0, -I, 0}, x])/12 - (Pi^2*G[{1, 0, 0, I, 0}, x])/12 - 
 (Pi^2*G[{1, 0, 0, 1, 0}, x])/48 - (Pi^2*G[{1, 0, 1, -1, 0}, x])/48 + 
 (Pi^2*G[{1, 0, 1, 0, 0}, x])/6 - (Pi^2*G[{1, 0, 1, 1, 0}, x])/48 - 
 G[{-1, 0, -1, -1, 0, -1, 0}, x]/4 + G[{-1, 0, -1, -1, 0, 0, 0}, x]/4 - 
 G[{-1, 0, -1, -1, 0, 1, 0}, x]/4 + G[{-1, 0, -1, 0, 0, -1, 0}, x]/4 - 
 (9*G[{-1, 0, -1, 0, 0, 0, 0}, x])/4 + G[{-1, 0, -1, 0, 0, 1, 0}, x]/4 - 
 G[{-1, 0, -1, 1, 0, -1, 0}, x]/4 + G[{-1, 0, -1, 1, 0, 0, 0}, x]/4 - 
 G[{-1, 0, -1, 1, 0, 1, 0}, x]/4 + G[{-1, 0, 0, -1, 0, -1, 0}, x]/4 + 
 G[{-1, 0, 0, -1, 0, 1, 0}, x]/4 - G[{-1, 0, 0, 0, -1, 0, 0}, x]/2 + 
 G[{-1, 0, 0, 0, 0, -1, 0}, x]/4 + G[{-1, 0, 0, 0, 0, 1, 0}, x]/4 - 
 G[{-1, 0, 0, 0, 1, 0, 0}, x]/2 + 2*G[{-1, 0, 0, -I, 0, 0, 0}, x] + 
 2*G[{-1, 0, 0, I, 0, 0, 0}, x] + G[{-1, 0, 0, 1, 0, -1, 0}, x]/4 + 
 G[{-1, 0, 0, 1, 0, 1, 0}, x]/4 - G[{-1, 0, 1, -1, 0, -1, 0}, x]/4 + 
 G[{-1, 0, 1, -1, 0, 0, 0}, x]/4 - G[{-1, 0, 1, -1, 0, 1, 0}, x]/4 + 
 G[{-1, 0, 1, 0, 0, -1, 0}, x]/4 - (9*G[{-1, 0, 1, 0, 0, 0, 0}, x])/4 + 
 G[{-1, 0, 1, 0, 0, 1, 0}, x]/4 - G[{-1, 0, 1, 1, 0, -1, 0}, x]/4 + 
 G[{-1, 0, 1, 1, 0, 0, 0}, x]/4 - G[{-1, 0, 1, 1, 0, 1, 0}, x]/4 + 
 G[{1, 0, -1, -1, 0, -1, 0}, x]/4 - G[{1, 0, -1, -1, 0, 0, 0}, x]/4 + 
 G[{1, 0, -1, -1, 0, 1, 0}, x]/4 - G[{1, 0, -1, 0, 0, -1, 0}, x]/4 + 
 (9*G[{1, 0, -1, 0, 0, 0, 0}, x])/4 - G[{1, 0, -1, 0, 0, 1, 0}, x]/4 + 
 G[{1, 0, -1, 1, 0, -1, 0}, x]/4 - G[{1, 0, -1, 1, 0, 0, 0}, x]/4 + 
 G[{1, 0, -1, 1, 0, 1, 0}, x]/4 - G[{1, 0, 0, -1, 0, -1, 0}, x]/4 - 
 G[{1, 0, 0, -1, 0, 1, 0}, x]/4 + G[{1, 0, 0, 0, -1, 0, 0}, x]/2 - 
 G[{1, 0, 0, 0, 0, -1, 0}, x]/4 - G[{1, 0, 0, 0, 0, 1, 0}, x]/4 + 
 G[{1, 0, 0, 0, 1, 0, 0}, x]/2 - 2*G[{1, 0, 0, -I, 0, 0, 0}, x] - 
 2*G[{1, 0, 0, I, 0, 0, 0}, x] - G[{1, 0, 0, 1, 0, -1, 0}, x]/4 - 
 G[{1, 0, 0, 1, 0, 1, 0}, x]/4 + G[{1, 0, 1, -1, 0, -1, 0}, x]/4 - 
 G[{1, 0, 1, -1, 0, 0, 0}, x]/4 + G[{1, 0, 1, -1, 0, 1, 0}, x]/4 - 
 G[{1, 0, 1, 0, 0, -1, 0}, x]/4 + (9*G[{1, 0, 1, 0, 0, 0, 0}, x])/4 - 
 G[{1, 0, 1, 0, 0, 1, 0}, x]/4 + G[{1, 0, 1, 1, 0, -1, 0}, x]/4 - 
 G[{1, 0, 1, 1, 0, 0, 0}, x]/4 + G[{1, 0, 1, 1, 0, 1, 0}, x]/4 - 
 (Pi^2*G[{-1, 0}, x]*Zeta[3])/96 + (Pi^2*G[{1, 0}, x]*Zeta[3])/96 + 
 (G[{-1, 0, -1, -1}, x]*Zeta[3])/8 - (G[{-1, 0, -1, 0}, x]*Zeta[3])/8 + 
 (G[{-1, 0, -1, 1}, x]*Zeta[3])/8 - (G[{-1, 0, 0, -1}, x]*Zeta[3])/8 + 
 (3*G[{-1, 0, 0, 0}, x]*Zeta[3])/16 - (G[{-1, 0, 0, 1}, x]*Zeta[3])/8 + 
 (G[{-1, 0, 1, -1}, x]*Zeta[3])/8 - (G[{-1, 0, 1, 0}, x]*Zeta[3])/8 + 
 (G[{-1, 0, 1, 1}, x]*Zeta[3])/8 - (G[{1, 0, -1, -1}, x]*Zeta[3])/8 + 
 (G[{1, 0, -1, 0}, x]*Zeta[3])/8 - (G[{1, 0, -1, 1}, x]*Zeta[3])/8 + 
 (G[{1, 0, 0, -1}, x]*Zeta[3])/8 - (3*G[{1, 0, 0, 0}, x]*Zeta[3])/16 + 
 (G[{1, 0, 0, 1}, x]*Zeta[3])/8 - (G[{1, 0, 1, -1}, x]*Zeta[3])/8 + 
 (G[{1, 0, 1, 0}, x]*Zeta[3])/8 - (G[{1, 0, 1, 1}, x]*Zeta[3])/8 - 
 (G[{-1}, x]*Zeta[3]^2)/64 + (G[{1}, x]*Zeta[3]^2)/64 - 
 (15*G[{-1, 0}, x]*Zeta[5])/64 + (15*G[{1, 0}, x]*Zeta[5])/64


==> anc/B_4.txt <==
(5*Pi^2)/8 - (2149*Pi^4)/8640 + (847*Pi^4*G[{-1}, x])/8640 + 
 (Pi^2*G[{0}, x])/72 - (1267*Pi^4*G[{0}, x])/8640 + 
 (847*Pi^4*G[{1}, x])/8640 - (Pi^2*G[{-1, 0}, x])/72 + 
 (17*Pi^2*G[{0, 0}, x])/18 - (Pi^2*G[{1, 0}, x])/72 - 
 (77*Pi^2*G[{-1, -1, 0}, x])/72 + (17*G[{-1, 0, 0}, x])/3 + 
 (11*Pi^2*G[{-1, 0, 0}, x])/9 - (77*Pi^2*G[{-1, 1, 0}, x])/72 - 
 G[{0, -1, 0}, x]/6 + (83*Pi^2*G[{0, -1, 0}, x])/72 - 
 (11*G[{0, 0, 0}, x])/2 - (14*Pi^2*G[{0, 0, 0}, x])/9 + 
 (Pi^2*G[{0, -I, 0}, x])/6 + (Pi^2*G[{0, I, 0}, x])/6 - G[{0, 1, 0}, x]/6 + 
 (83*Pi^2*G[{0, 1, 0}, x])/72 - (77*Pi^2*G[{1, -1, 0}, x])/72 + 
 (17*G[{1, 0, 0}, x])/3 + (11*Pi^2*G[{1, 0, 0}, x])/9 - 
 (77*Pi^2*G[{1, 1, 0}, x])/72 + G[{-1, 0, -1, 0}, x]/6 - 
 G[{-1, 0, 0, 0}, x]/6 + G[{-1, 0, 1, 0}, x]/6 - G[{0, 0, -1, 0}, x]/6 + 
 (19*G[{0, 0, 0, 0}, x])/2 - G[{0, 0, 1, 0}, x]/6 + G[{1, 0, -1, 0}, x]/6 - 
 G[{1, 0, 0, 0}, x]/6 + G[{1, 0, 1, 0}, x]/6 + 
 (77*G[{-1, -1, 0, -1, 0}, x])/6 - (77*G[{-1, -1, 0, 0, 0}, x])/6 + 
 (77*G[{-1, -1, 0, 1, 0}, x])/6 - (77*G[{-1, 0, 0, -1, 0}, x])/6 + 
 (71*G[{-1, 0, 0, 0, 0}, x])/2 - (77*G[{-1, 0, 0, 1, 0}, x])/6 + 
 (77*G[{-1, 1, 0, -1, 0}, x])/6 - (77*G[{-1, 1, 0, 0, 0}, x])/6 + 
 (77*G[{-1, 1, 0, 1, 0}, x])/6 - (77*G[{0, -1, 0, -1, 0}, x])/6 + 
 (40*G[{0, -1, 0, 0, 0}, x])/3 - (77*G[{0, -1, 0, 1, 0}, x])/6 - 
 (35*G[{0, 0, -1, 0, 0}, x])/3 + (83*G[{0, 0, 0, -1, 0}, x])/6 - 
 (88*G[{0, 0, 0, 0, 0}, x])/3 + (83*G[{0, 0, 0, 1, 0}, x])/6 - 
 (35*G[{0, 0, 1, 0, 0}, x])/3 + 4*G[{0, -I, 0, 0, 0}, x] + 
 4*G[{0, I, 0, 0, 0}, x] - (77*G[{0, 1, 0, -1, 0}, x])/6 + 
 (40*G[{0, 1, 0, 0, 0}, x])/3 - (77*G[{0, 1, 0, 1, 0}, x])/6 + 
 (77*G[{1, -1, 0, -1, 0}, x])/6 - (77*G[{1, -1, 0, 0, 0}, x])/6 + 
 (77*G[{1, -1, 0, 1, 0}, x])/6 - (77*G[{1, 0, 0, -1, 0}, x])/6 + 
 (71*G[{1, 0, 0, 0, 0}, x])/2 - (77*G[{1, 0, 0, 1, 0}, x])/6 + 
 (77*G[{1, 1, 0, -1, 0}, x])/6 - (77*G[{1, 1, 0, 0, 0}, x])/6 + 
 (77*G[{1, 1, 0, 1, 0}, x])/6 - (61*Zeta[3])/24 - (107*Pi^2*Zeta[3])/144 - 
 (G[{-1}, x]*Zeta[3])/12 + (G[{0}, x]*Zeta[3])/12 - (G[{1}, x]*Zeta[3])/12 - 
 (77*G[{-1, -1}, x]*Zeta[3])/12 + (77*G[{-1, 0}, x]*Zeta[3])/12 - 
 (77*G[{-1, 1}, x]*Zeta[3])/12 + (77*G[{0, -1}, x]*Zeta[3])/12 - 
 (23*G[{0, 0}, x]*Zeta[3])/24 + (77*G[{0, 1}, x]*Zeta[3])/12 - 
 (77*G[{1, -1}, x]*Zeta[3])/12 + (77*G[{1, 0}, x]*Zeta[3])/12 - 
 (77*G[{1, 1}, x]*Zeta[3])/12 + (457*Zeta[5])/32


==> anc/C_1.txt <==
(61*Pi^4)/4320 + (3103*Pi^6)/1451520 - (Pi^4*G[{-1}, x])/180 + 
 (13*Pi^2*G[{0}, x])/288 + (23*Pi^4*G[{0}, x])/2160 - (Pi^4*G[{1}, x])/180 - 
 (29*Pi^2*G[{-1, 0}, x])/144 - (23*Pi^4*G[{-1, 0}, x])/2160 + 
 (Pi^4*G[{-1, 1}, x])/90 - (49*Pi^4*G[{0, -1}, x])/34560 + 
 (17*Pi^2*G[{0, 0}, x])/72 - (Pi^4*G[{0, 0}, x])/11520 - 
 (49*Pi^4*G[{0, 1}, x])/34560 - (Pi^2*G[{-I, 0}, x])/24 - 
 (Pi^2*G[{I, 0}, x])/24 + (Pi^4*G[{1, -1}, x])/90 - 
 (29*Pi^2*G[{1, 0}, x])/144 - (23*Pi^4*G[{1, 0}, x])/2160 - 
 (Pi^2*G[{0, -1, 0}, x])/18 - (11*G[{0, 0, 0}, x])/8 + 
 (4*Pi^2*G[{0, 0, 0}, x])/9 - (Pi^2*G[{0, 1, 0}, x])/18 + 
 (Pi^2*G[{-1, 0, -1, 0}, x])/18 - (29*G[{-1, 0, 0, 0}, x])/24 - 
 (4*Pi^2*G[{-1, 0, 0, 0}, x])/9 + (Pi^2*G[{-1, 0, 1, 0}, x])/18 - 
 (13*Pi^2*G[{0, -1, -1, 0}, x])/288 - G[{0, -1, 0, 0}, x]/4 + 
 (13*Pi^2*G[{0, -1, 0, 0}, x])/36 - (13*Pi^2*G[{0, -1, 1, 0}, x])/288 + 
 G[{0, 0, -1, 0}, x]/12 + (Pi^2*G[{0, 0, -1, 0}, x])/96 + 
 (19*G[{0, 0, 0, 0}, x])/8 + (Pi^2*G[{0, 0, -I, 0}, x])/24 + 
 (Pi^2*G[{0, 0, I, 0}, x])/24 + G[{0, 0, 1, 0}, x]/12 + 
 (Pi^2*G[{0, 0, 1, 0}, x])/96 - (13*Pi^2*G[{0, 1, -1, 0}, x])/288 - 
 G[{0, 1, 0, 0}, x]/4 + (13*Pi^2*G[{0, 1, 0, 0}, x])/36 - 
 (13*Pi^2*G[{0, 1, 1, 0}, x])/288 - G[{-I, 0, 0, 0}, x] - 
 G[{I, 0, 0, 0}, x] + (Pi^2*G[{1, 0, -1, 0}, x])/18 - 
 (29*G[{1, 0, 0, 0}, x])/24 - (4*Pi^2*G[{1, 0, 0, 0}, x])/9 + 
 (Pi^2*G[{1, 0, 1, 0}, x])/18 - (4*G[{-1, 0, -1, 0, 0}, x])/3 + 
 (4*G[{-1, 0, 0, 0, 0}, x])/3 - (4*G[{-1, 0, 1, 0, 0}, x])/3 + 
 (2*G[{0, -1, 0, -1, 0}, x])/3 - (2*G[{0, -1, 0, 0, 0}, x])/3 + 
 (2*G[{0, -1, 0, 1, 0}, x])/3 + (4*G[{0, 0, -1, 0, 0}, x])/3 - 
 (2*G[{0, 0, 0, -1, 0}, x])/3 + (14*G[{0, 0, 0, 0, 0}, x])/3 - 
 (2*G[{0, 0, 0, 1, 0}, x])/3 + (4*G[{0, 0, 1, 0, 0}, x])/3 + 
 (2*G[{0, 1, 0, -1, 0}, x])/3 - (2*G[{0, 1, 0, 0, 0}, x])/3 + 
 (2*G[{0, 1, 0, 1, 0}, x])/3 - (4*G[{1, 0, -1, 0, 0}, x])/3 + 
 (4*G[{1, 0, 0, 0, 0}, x])/3 - (4*G[{1, 0, 1, 0, 0}, x])/3 - 
 (2*G[{-1, 0, -1, 0, -1, 0}, x])/3 + (2*G[{-1, 0, -1, 0, 0, 0}, x])/3 - 
 (2*G[{-1, 0, -1, 0, 1, 0}, x])/3 - (4*G[{-1, 0, 0, -1, 0, 0}, x])/3 + 
 (2*G[{-1, 0, 0, 0, -1, 0}, x])/3 - (14*G[{-1, 0, 0, 0, 0, 0}, x])/3 + 
 (2*G[{-1, 0, 0, 0, 1, 0}, x])/3 - (4*G[{-1, 0, 0, 1, 0, 0}, x])/3 - 
 (2*G[{-1, 0, 1, 0, -1, 0}, x])/3 + (2*G[{-1, 0, 1, 0, 0, 0}, x])/3 - 
 (2*G[{-1, 0, 1, 0, 1, 0}, x])/3 + (8*G[{-1, 1, 0, -1, 0, 0}, x])/3 - 
 (8*G[{-1, 1, 0, 0, 0, 0}, x])/3 + (8*G[{-1, 1, 0, 1, 0, 0}, x])/3 + 
 (13*G[{0, -1, -1, 0, -1, 0}, x])/24 - (13*G[{0, -1, -1, 0, 0, 0}, x])/24 + 
 (13*G[{0, -1, -1, 0, 1, 0}, x])/24 - (4*G[{0, -1, 0, -1, 0, 0}, x])/3 - 
 (13*G[{0, -1, 0, 0, -1, 0}, x])/24 + (149*G[{0, -1, 0, 0, 0, 0}, x])/24 - 
 (13*G[{0, -1, 0, 0, 1, 0}, x])/24 - (4*G[{0, -1, 0, 1, 0, 0}, x])/3 + 
 (13*G[{0, -1, 1, 0, -1, 0}, x])/24 - (13*G[{0, -1, 1, 0, 0, 0}, x])/24 + 
 (13*G[{0, -1, 1, 0, 1, 0}, x])/24 + G[{0, 0, -1, 0, -1, 0}, x]/8 + 
 G[{0, 0, -1, 0, 1, 0}, x]/8 - G[{0, 0, 0, -1, 0, 0}, x]/4 + 
 G[{0, 0, 0, 0, -1, 0}, x]/8 + G[{0, 0, 0, 0, 1, 0}, x]/8 - 
 G[{0, 0, 0, 1, 0, 0}, x]/4 + G[{0, 0, -I, 0, 0, 0}, x] + 
 G[{0, 0, I, 0, 0, 0}, x] + G[{0, 0, 1, 0, -1, 0}, x]/8 + 
 G[{0, 0, 1, 0, 1, 0}, x]/8 + (13*G[{0, 1, -1, 0, -1, 0}, x])/24 - 
 (13*G[{0, 1, -1, 0, 0, 0}, x])/24 + (13*G[{0, 1, -1, 0, 1, 0}, x])/24 - 
 (4*G[{0, 1, 0, -1, 0, 0}, x])/3 - (13*G[{0, 1, 0, 0, -1, 0}, x])/24 + 
 (149*G[{0, 1, 0, 0, 0, 0}, x])/24 - (13*G[{0, 1, 0, 0, 1, 0}, x])/24 - 
 (4*G[{0, 1, 0, 1, 0, 0}, x])/3 + (13*G[{0, 1, 1, 0, -1, 0}, x])/24 - 
 (13*G[{0, 1, 1, 0, 0, 0}, x])/24 + (13*G[{0, 1, 1, 0, 1, 0}, x])/24 + 
 (8*G[{1, -1, 0, -1, 0, 0}, x])/3 - (8*G[{1, -1, 0, 0, 0, 0}, x])/3 + 
 (8*G[{1, -1, 0, 1, 0, 0}, x])/3 - (2*G[{1, 0, -1, 0, -1, 0}, x])/3 + 
 (2*G[{1, 0, -1, 0, 0, 0}, x])/3 - (2*G[{1, 0, -1, 0, 1, 0}, x])/3 - 
 (4*G[{1, 0, 0, -1, 0, 0}, x])/3 + (2*G[{1, 0, 0, 0, -1, 0}, x])/3 - 
 (14*G[{1, 0, 0, 0, 0, 0}, x])/3 + (2*G[{1, 0, 0, 0, 1, 0}, x])/3 - 
 (4*G[{1, 0, 0, 1, 0, 0}, x])/3 - (2*G[{1, 0, 1, 0, -1, 0}, x])/3 + 
 (2*G[{1, 0, 1, 0, 0, 0}, x])/3 - (2*G[{1, 0, 1, 0, 1, 0}, x])/3 + 
 (Pi^2*Zeta[3])/36 - (Pi^2*G[{-1}, x]*Zeta[3])/36 + (G[{0}, x]*Zeta[3])/32 - 
 (Pi^2*G[{0}, x]*Zeta[3])/192 - (Pi^2*G[{1}, x]*Zeta[3])/36 + 
 (2*G[{-1, 0}, x]*Zeta[3])/3 - (G[{0, -1}, x]*Zeta[3])/3 - 
 (G[{0, 0}, x]*Zeta[3])/3 - (G[{0, 1}, x]*Zeta[3])/3 + 
 (2*G[{1, 0}, x]*Zeta[3])/3 + (G[{-1, 0, -1}, x]*Zeta[3])/3 + 
 (G[{-1, 0, 0}, x]*Zeta[3])/3 + (G[{-1, 0, 1}, x]*Zeta[3])/3 - 
 (4*G[{-1, 1, 0}, x]*Zeta[3])/3 - (13*G[{0, -1, -1}, x]*Zeta[3])/48 + 
 (15*G[{0, -1, 0}, x]*Zeta[3])/16 - (13*G[{0, -1, 1}, x]*Zeta[3])/48 - 
 (G[{0, 0, -1}, x]*Zeta[3])/16 + (3*G[{0, 0, 0}, x]*Zeta[3])/32 - 
 (G[{0, 0, 1}, x]*Zeta[3])/16 - (13*G[{0, 1, -1}, x]*Zeta[3])/48 + 
 (15*G[{0, 1, 0}, x]*Zeta[3])/16 - (13*G[{0, 1, 1}, x]*Zeta[3])/48 - 
 (4*G[{1, -1, 0}, x]*Zeta[3])/3 + (G[{1, 0, -1}, x]*Zeta[3])/3 + 
 (G[{1, 0, 0}, x]*Zeta[3])/3 + (G[{1, 0, 1}, x]*Zeta[3])/3 - 
 (49*Zeta[3]^2)/128 - Zeta[5]/6 + (G[{-1}, x]*Zeta[5])/6 + 
 (35*G[{0}, x]*Zeta[5])/384 + (G[{1}, x]*Zeta[5])/6


==> anc/C_2.txt <==
-(Pi^4*G[{-1}, x])/720 - (289*Pi^6*G[{-1}, x])/362880 + 
 (Pi^4*G[{1}, x])/720 + (289*Pi^6*G[{1}, x])/362880 + 
 (13*Pi^4*G[{-1, 0}, x])/720 + (Pi^4*G[{-1, 1}, x])/60 + 
 (Pi^4*G[{0, -1}, x])/120 - (Pi^4*G[{0, 1}, x])/120 - 
 (Pi^4*G[{1, -1}, x])/60 - (13*Pi^4*G[{1, 0}, x])/720 - 
 (11*Pi^4*G[{-1, 0, -1}, x])/2880 - (Pi^4*G[{-1, 0, 0}, x])/2880 - 
 (11*Pi^4*G[{-1, 0, 1}, x])/2880 + (11*Pi^4*G[{1, 0, -1}, x])/2880 + 
 (Pi^4*G[{1, 0, 0}, x])/2880 + (11*Pi^4*G[{1, 0, 1}, x])/2880 + 
 (Pi^2*G[{-1, 0, -1, 0}, x])/6 - (5*Pi^2*G[{-1, 0, 0, 0}, x])/12 + 
 (Pi^2*G[{-1, 0, 1, 0}, x])/6 - (Pi^2*G[{1, 0, -1, 0}, x])/6 + 
 (5*Pi^2*G[{1, 0, 0, 0}, x])/12 - (Pi^2*G[{1, 0, 1, 0}, x])/6 + 
 (Pi^2*G[{-1, 0, -1, -1, 0}, x])/24 - G[{-1, 0, -1, 0, 0}, x]/3 - 
 (Pi^2*G[{-1, 0, -1, 0, 0}, x])/3 + (Pi^2*G[{-1, 0, -1, 1, 0}, x])/24 + 
 (Pi^2*G[{-1, 0, 0, -1, 0}, x])/24 + G[{-1, 0, 0, 0, 0}, x]/3 + 
 (Pi^2*G[{-1, 0, 0, -I, 0}, x])/6 + (Pi^2*G[{-1, 0, 0, I, 0}, x])/6 + 
 (Pi^2*G[{-1, 0, 0, 1, 0}, x])/24 + (Pi^2*G[{-1, 0, 1, -1, 0}, x])/24 - 
 G[{-1, 0, 1, 0, 0}, x]/3 - (Pi^2*G[{-1, 0, 1, 0, 0}, x])/3 + 
 (Pi^2*G[{-1, 0, 1, 1, 0}, x])/24 - (Pi^2*G[{1, 0, -1, -1, 0}, x])/24 + 
 G[{1, 0, -1, 0, 0}, x]/3 + (Pi^2*G[{1, 0, -1, 0, 0}, x])/3 - 
 (Pi^2*G[{1, 0, -1, 1, 0}, x])/24 - (Pi^2*G[{1, 0, 0, -1, 0}, x])/24 - 
 G[{1, 0, 0, 0, 0}, x]/3 - (Pi^2*G[{1, 0, 0, -I, 0}, x])/6 - 
 (Pi^2*G[{1, 0, 0, I, 0}, x])/6 - (Pi^2*G[{1, 0, 0, 1, 0}, x])/24 - 
 (Pi^2*G[{1, 0, 1, -1, 0}, x])/24 + G[{1, 0, 1, 0, 0}, x]/3 + 
 (Pi^2*G[{1, 0, 1, 0, 0}, x])/3 - (Pi^2*G[{1, 0, 1, 1, 0}, x])/24 - 
 2*G[{-1, 0, -1, 0, -1, 0}, x] + 2*G[{-1, 0, -1, 0, 0, 0}, x] - 
 2*G[{-1, 0, -1, 0, 1, 0}, x] - 2*G[{-1, 0, 0, -1, 0, 0}, x] + 
 2*G[{-1, 0, 0, 0, -1, 0}, x] - 6*G[{-1, 0, 0, 0, 0, 0}, x] + 
 2*G[{-1, 0, 0, 0, 1, 0}, x] - 2*G[{-1, 0, 0, 1, 0, 0}, x] - 
 2*G[{-1, 0, 1, 0, -1, 0}, x] + 2*G[{-1, 0, 1, 0, 0, 0}, x] - 
 2*G[{-1, 0, 1, 0, 1, 0}, x] + 4*G[{-1, 1, 0, -1, 0, 0}, x] - 
 4*G[{-1, 1, 0, 0, 0, 0}, x] + 4*G[{-1, 1, 0, 1, 0, 0}, x] + 
 2*G[{0, -1, 0, -1, 0, 0}, x] - 2*G[{0, -1, 0, 0, 0, 0}, x] + 
 2*G[{0, -1, 0, 1, 0, 0}, x] - 2*G[{0, 1, 0, -1, 0, 0}, x] + 
 2*G[{0, 1, 0, 0, 0, 0}, x] - 2*G[{0, 1, 0, 1, 0, 0}, x] - 
 4*G[{1, -1, 0, -1, 0, 0}, x] + 4*G[{1, -1, 0, 0, 0, 0}, x] - 
 4*G[{1, -1, 0, 1, 0, 0}, x] + 2*G[{1, 0, -1, 0, -1, 0}, x] - 
 2*G[{1, 0, -1, 0, 0, 0}, x] + 2*G[{1, 0, -1, 0, 1, 0}, x] + 
 2*G[{1, 0, 0, -1, 0, 0}, x] - 2*G[{1, 0, 0, 0, -1, 0}, x] + 
 6*G[{1, 0, 0, 0, 0, 0}, x] - 2*G[{1, 0, 0, 0, 1, 0}, x] + 
 2*G[{1, 0, 0, 1, 0, 0}, x] + 2*G[{1, 0, 1, 0, -1, 0}, x] - 
 2*G[{1, 0, 1, 0, 0, 0}, x] + 2*G[{1, 0, 1, 0, 1, 0}, x] - 
 G[{-1, 0, -1, -1, 0, -1, 0}, x]/2 + G[{-1, 0, -1, -1, 0, 0, 0}, x]/2 - 
 G[{-1, 0, -1, -1, 0, 1, 0}, x]/2 + G[{-1, 0, -1, 0, 0, -1, 0}, x]/2 - 
 (9*G[{-1, 0, -1, 0, 0, 0, 0}, x])/2 + G[{-1, 0, -1, 0, 0, 1, 0}, x]/2 - 
 G[{-1, 0, -1, 1, 0, -1, 0}, x]/2 + G[{-1, 0, -1, 1, 0, 0, 0}, x]/2 - 
 G[{-1, 0, -1, 1, 0, 1, 0}, x]/2 + G[{-1, 0, 0, -1, 0, -1, 0}, x]/2 + 
 G[{-1, 0, 0, -1, 0, 1, 0}, x]/2 - G[{-1, 0, 0, 0, -1, 0, 0}, x] + 
 G[{-1, 0, 0, 0, 0, -1, 0}, x]/2 + G[{-1, 0, 0, 0, 0, 1, 0}, x]/2 - 
 G[{-1, 0, 0, 0, 1, 0, 0}, x] + 4*G[{-1, 0, 0, -I, 0, 0, 0}, x] + 
 4*G[{-1, 0, 0, I, 0, 0, 0}, x] + G[{-1, 0, 0, 1, 0, -1, 0}, x]/2 + 
 G[{-1, 0, 0, 1, 0, 1, 0}, x]/2 - G[{-1, 0, 1, -1, 0, -1, 0}, x]/2 + 
 G[{-1, 0, 1, -1, 0, 0, 0}, x]/2 - G[{-1, 0, 1, -1, 0, 1, 0}, x]/2 + 
 G[{-1, 0, 1, 0, 0, -1, 0}, x]/2 - (9*G[{-1, 0, 1, 0, 0, 0, 0}, x])/2 + 
 G[{-1, 0, 1, 0, 0, 1, 0}, x]/2 - G[{-1, 0, 1, 1, 0, -1, 0}, x]/2 + 
 G[{-1, 0, 1, 1, 0, 0, 0}, x]/2 - G[{-1, 0, 1, 1, 0, 1, 0}, x]/2 + 
 G[{1, 0, -1, -1, 0, -1, 0}, x]/2 - G[{1, 0, -1, -1, 0, 0, 0}, x]/2 + 
 G[{1, 0, -1, -1, 0, 1, 0}, x]/2 - G[{1, 0, -1, 0, 0, -1, 0}, x]/2 + 
 (9*G[{1, 0, -1, 0, 0, 0, 0}, x])/2 - G[{1, 0, -1, 0, 0, 1, 0}, x]/2 + 
 G[{1, 0, -1, 1, 0, -1, 0}, x]/2 - G[{1, 0, -1, 1, 0, 0, 0}, x]/2 + 
 G[{1, 0, -1, 1, 0, 1, 0}, x]/2 - G[{1, 0, 0, -1, 0, -1, 0}, x]/2 - 
 G[{1, 0, 0, -1, 0, 1, 0}, x]/2 + G[{1, 0, 0, 0, -1, 0, 0}, x] - 
 G[{1, 0, 0, 0, 0, -1, 0}, x]/2 - G[{1, 0, 0, 0, 0, 1, 0}, x]/2 + 
 G[{1, 0, 0, 0, 1, 0, 0}, x] - 4*G[{1, 0, 0, -I, 0, 0, 0}, x] - 
 4*G[{1, 0, 0, I, 0, 0, 0}, x] - G[{1, 0, 0, 1, 0, -1, 0}, x]/2 - 
 G[{1, 0, 0, 1, 0, 1, 0}, x]/2 + G[{1, 0, 1, -1, 0, -1, 0}, x]/2 - 
 G[{1, 0, 1, -1, 0, 0, 0}, x]/2 + G[{1, 0, 1, -1, 0, 1, 0}, x]/2 - 
 G[{1, 0, 1, 0, 0, -1, 0}, x]/2 + (9*G[{1, 0, 1, 0, 0, 0, 0}, x])/2 - 
 G[{1, 0, 1, 0, 0, 1, 0}, x]/2 + G[{1, 0, 1, 1, 0, -1, 0}, x]/2 - 
 G[{1, 0, 1, 1, 0, 0, 0}, x]/2 + G[{1, 0, 1, 1, 0, 1, 0}, x]/2 - 
 (Pi^2*G[{-1}, x]*Zeta[3])/12 + (Pi^2*G[{1}, x]*Zeta[3])/12 + 
 (G[{-1, 0}, x]*Zeta[3])/6 - (Pi^2*G[{-1, 0}, x]*Zeta[3])/48 - 
 (G[{1, 0}, x]*Zeta[3])/6 + (Pi^2*G[{1, 0}, x]*Zeta[3])/48 + 
 G[{-1, 0, -1}, x]*Zeta[3] + G[{-1, 0, 1}, x]*Zeta[3] - 
 2*G[{-1, 1, 0}, x]*Zeta[3] - G[{0, -1, 0}, x]*Zeta[3] + 
 G[{0, 1, 0}, x]*Zeta[3] + 2*G[{1, -1, 0}, x]*Zeta[3] - 
 G[{1, 0, -1}, x]*Zeta[3] - G[{1, 0, 1}, x]*Zeta[3] + 
 (G[{-1, 0, -1, -1}, x]*Zeta[3])/4 - (G[{-1, 0, -1, 0}, x]*Zeta[3])/4 + 
 (G[{-1, 0, -1, 1}, x]*Zeta[3])/4 - (G[{-1, 0, 0, -1}, x]*Zeta[3])/4 + 
 (3*G[{-1, 0, 0, 0}, x]*Zeta[3])/8 - (G[{-1, 0, 0, 1}, x]*Zeta[3])/4 + 
 (G[{-1, 0, 1, -1}, x]*Zeta[3])/4 - (G[{-1, 0, 1, 0}, x]*Zeta[3])/4 + 
 (G[{-1, 0, 1, 1}, x]*Zeta[3])/4 - (G[{1, 0, -1, -1}, x]*Zeta[3])/4 + 
 (G[{1, 0, -1, 0}, x]*Zeta[3])/4 - (G[{1, 0, -1, 1}, x]*Zeta[3])/4 + 
 (G[{1, 0, 0, -1}, x]*Zeta[3])/4 - (3*G[{1, 0, 0, 0}, x]*Zeta[3])/8 + 
 (G[{1, 0, 0, 1}, x]*Zeta[3])/4 - (G[{1, 0, 1, -1}, x]*Zeta[3])/4 + 
 (G[{1, 0, 1, 0}, x]*Zeta[3])/4 - (G[{1, 0, 1, 1}, x]*Zeta[3])/4 - 
 (G[{-1}, x]*Zeta[3]^2)/32 + (G[{1}, x]*Zeta[3]^2)/32 - 
 (15*G[{-1, 0}, x]*Zeta[5])/32 + (15*G[{1, 0}, x]*Zeta[5])/32


==> anc/C_3.txt <==
(289*Pi^6*G[{-1}, x])/2903040 - (289*Pi^6*G[{1}, x])/2903040 + 
 (11*Pi^4*G[{-1, 0, -1}, x])/23040 + (Pi^4*G[{-1, 0, 0}, x])/23040 + 
 (11*Pi^4*G[{-1, 0, 1}, x])/23040 - (11*Pi^4*G[{1, 0, -1}, x])/23040 - 
 (Pi^4*G[{1, 0, 0}, x])/23040 - (11*Pi^4*G[{1, 0, 1}, x])/23040 - 
 (Pi^2*G[{-1, 0, -1, -1, 0}, x])/192 + (Pi^2*G[{-1, 0, -1, 0, 0}, x])/24 - 
 (Pi^2*G[{-1, 0, -1, 1, 0}, x])/192 - (Pi^2*G[{-1, 0, 0, -1, 0}, x])/192 - 
 (Pi^2*G[{-1, 0, 0, -I, 0}, x])/48 - (Pi^2*G[{-1, 0, 0, I, 0}, x])/48 - 
 (Pi^2*G[{-1, 0, 0, 1, 0}, x])/192 - (Pi^2*G[{-1, 0, 1, -1, 0}, x])/192 + 
 (Pi^2*G[{-1, 0, 1, 0, 0}, x])/24 - (Pi^2*G[{-1, 0, 1, 1, 0}, x])/192 + 
 (Pi^2*G[{1, 0, -1, -1, 0}, x])/192 - (Pi^2*G[{1, 0, -1, 0, 0}, x])/24 + 
 (Pi^2*G[{1, 0, -1, 1, 0}, x])/192 + (Pi^2*G[{1, 0, 0, -1, 0}, x])/192 + 
 (Pi^2*G[{1, 0, 0, -I, 0}, x])/48 + (Pi^2*G[{1, 0, 0, I, 0}, x])/48 + 
 (Pi^2*G[{1, 0, 0, 1, 0}, x])/192 + (Pi^2*G[{1, 0, 1, -1, 0}, x])/192 - 
 (Pi^2*G[{1, 0, 1, 0, 0}, x])/24 + (Pi^2*G[{1, 0, 1, 1, 0}, x])/192 + 
 G[{-1, 0, -1, -1, 0, -1, 0}, x]/16 - G[{-1, 0, -1, -1, 0, 0, 0}, x]/16 + 
 G[{-1, 0, -1, -1, 0, 1, 0}, x]/16 - G[{-1, 0, -1, 0, 0, -1, 0}, x]/16 + 
 (9*G[{-1, 0, -1, 0, 0, 0, 0}, x])/16 - G[{-1, 0, -1, 0, 0, 1, 0}, x]/16 + 
 G[{-1, 0, -1, 1, 0, -1, 0}, x]/16 - G[{-1, 0, -1, 1, 0, 0, 0}, x]/16 + 
 G[{-1, 0, -1, 1, 0, 1, 0}, x]/16 - G[{-1, 0, 0, -1, 0, -1, 0}, x]/16 - 
 G[{-1, 0, 0, -1, 0, 1, 0}, x]/16 + G[{-1, 0, 0, 0, -1, 0, 0}, x]/8 - 
 G[{-1, 0, 0, 0, 0, -1, 0}, x]/16 - G[{-1, 0, 0, 0, 0, 1, 0}, x]/16 + 
 G[{-1, 0, 0, 0, 1, 0, 0}, x]/8 - G[{-1, 0, 0, -I, 0, 0, 0}, x]/2 - 
 G[{-1, 0, 0, I, 0, 0, 0}, x]/2 - G[{-1, 0, 0, 1, 0, -1, 0}, x]/16 - 
 G[{-1, 0, 0, 1, 0, 1, 0}, x]/16 + G[{-1, 0, 1, -1, 0, -1, 0}, x]/16 - 
 G[{-1, 0, 1, -1, 0, 0, 0}, x]/16 + G[{-1, 0, 1, -1, 0, 1, 0}, x]/16 - 
 G[{-1, 0, 1, 0, 0, -1, 0}, x]/16 + (9*G[{-1, 0, 1, 0, 0, 0, 0}, x])/16 - 
 G[{-1, 0, 1, 0, 0, 1, 0}, x]/16 + G[{-1, 0, 1, 1, 0, -1, 0}, x]/16 - 
 G[{-1, 0, 1, 1, 0, 0, 0}, x]/16 + G[{-1, 0, 1, 1, 0, 1, 0}, x]/16 - 
 G[{1, 0, -1, -1, 0, -1, 0}, x]/16 + G[{1, 0, -1, -1, 0, 0, 0}, x]/16 - 
 G[{1, 0, -1, -1, 0, 1, 0}, x]/16 + G[{1, 0, -1, 0, 0, -1, 0}, x]/16 - 
 (9*G[{1, 0, -1, 0, 0, 0, 0}, x])/16 + G[{1, 0, -1, 0, 0, 1, 0}, x]/16 - 
 G[{1, 0, -1, 1, 0, -1, 0}, x]/16 + G[{1, 0, -1, 1, 0, 0, 0}, x]/16 - 
 G[{1, 0, -1, 1, 0, 1, 0}, x]/16 + G[{1, 0, 0, -1, 0, -1, 0}, x]/16 + 
 G[{1, 0, 0, -1, 0, 1, 0}, x]/16 - G[{1, 0, 0, 0, -1, 0, 0}, x]/8 + 
 G[{1, 0, 0, 0, 0, -1, 0}, x]/16 + G[{1, 0, 0, 0, 0, 1, 0}, x]/16 - 
 G[{1, 0, 0, 0, 1, 0, 0}, x]/8 + G[{1, 0, 0, -I, 0, 0, 0}, x]/2 + 
 G[{1, 0, 0, I, 0, 0, 0}, x]/2 + G[{1, 0, 0, 1, 0, -1, 0}, x]/16 + 
 G[{1, 0, 0, 1, 0, 1, 0}, x]/16 - G[{1, 0, 1, -1, 0, -1, 0}, x]/16 + 
 G[{1, 0, 1, -1, 0, 0, 0}, x]/16 - G[{1, 0, 1, -1, 0, 1, 0}, x]/16 + 
 G[{1, 0, 1, 0, 0, -1, 0}, x]/16 - (9*G[{1, 0, 1, 0, 0, 0, 0}, x])/16 + 
 G[{1, 0, 1, 0, 0, 1, 0}, x]/16 - G[{1, 0, 1, 1, 0, -1, 0}, x]/16 + 
 G[{1, 0, 1, 1, 0, 0, 0}, x]/16 - G[{1, 0, 1, 1, 0, 1, 0}, x]/16 + 
 (Pi^2*G[{-1, 0}, x]*Zeta[3])/384 - (Pi^2*G[{1, 0}, x]*Zeta[3])/384 - 
 (G[{-1, 0, -1, -1}, x]*Zeta[3])/32 + (G[{-1, 0, -1, 0}, x]*Zeta[3])/32 - 
 (G[{-1, 0, -1, 1}, x]*Zeta[3])/32 + (G[{-1, 0, 0, -1}, x]*Zeta[3])/32 - 
 (3*G[{-1, 0, 0, 0}, x]*Zeta[3])/64 + (G[{-1, 0, 0, 1}, x]*Zeta[3])/32 - 
 (G[{-1, 0, 1, -1}, x]*Zeta[3])/32 + (G[{-1, 0, 1, 0}, x]*Zeta[3])/32 - 
 (G[{-1, 0, 1, 1}, x]*Zeta[3])/32 + (G[{1, 0, -1, -1}, x]*Zeta[3])/32 - 
 (G[{1, 0, -1, 0}, x]*Zeta[3])/32 + (G[{1, 0, -1, 1}, x]*Zeta[3])/32 - 
 (G[{1, 0, 0, -1}, x]*Zeta[3])/32 + (3*G[{1, 0, 0, 0}, x]*Zeta[3])/64 - 
 (G[{1, 0, 0, 1}, x]*Zeta[3])/32 + (G[{1, 0, 1, -1}, x]*Zeta[3])/32 - 
 (G[{1, 0, 1, 0}, x]*Zeta[3])/32 + (G[{1, 0, 1, 1}, x]*Zeta[3])/32 + 
 (G[{-1}, x]*Zeta[3]^2)/256 - (G[{1}, x]*Zeta[3]^2)/256 + 
 (15*G[{-1, 0}, x]*Zeta[5])/256 - (15*G[{1, 0}, x]*Zeta[5])/256


==> anc/C_4.txt <==
(-5*Pi^2)/32 - (731*Pi^4)/34560 + (209*Pi^4*G[{-1}, x])/34560 - 
 (Pi^2*G[{0}, x])/288 - (73*Pi^4*G[{0}, x])/6912 + 
 (209*Pi^4*G[{1}, x])/34560 + (Pi^2*G[{-1, 0}, x])/288 - 
 (17*Pi^2*G[{0, 0}, x])/72 + (Pi^2*G[{1, 0}, x])/288 - 
 (19*Pi^2*G[{-1, -1, 0}, x])/288 - (17*G[{-1, 0, 0}, x])/12 + 
 (19*Pi^2*G[{-1, 0, 0}, x])/36 - (19*Pi^2*G[{-1, 1, 0}, x])/288 + 
 G[{0, -1, 0}, x]/24 + (13*Pi^2*G[{0, -1, 0}, x])/288 + 
 (11*G[{0, 0, 0}, x])/8 - (4*Pi^2*G[{0, 0, 0}, x])/9 - 
 (Pi^2*G[{0, -I, 0}, x])/24 - (Pi^2*G[{0, I, 0}, x])/24 + 
 G[{0, 1, 0}, x]/24 + (13*Pi^2*G[{0, 1, 0}, x])/288 - 
 (19*Pi^2*G[{1, -1, 0}, x])/288 - (17*G[{1, 0, 0}, x])/12 + 
 (19*Pi^2*G[{1, 0, 0}, x])/36 - (19*Pi^2*G[{1, 1, 0}, x])/288 - 
 G[{-1, 0, -1, 0}, x]/24 + G[{-1, 0, 0, 0}, x]/24 - G[{-1, 0, 1, 0}, x]/24 + 
 G[{0, 0, -1, 0}, x]/24 - (19*G[{0, 0, 0, 0}, x])/8 + G[{0, 0, 1, 0}, x]/24 - 
 G[{1, 0, -1, 0}, x]/24 + G[{1, 0, 0, 0}, x]/24 - G[{1, 0, 1, 0}, x]/24 + 
 (19*G[{-1, -1, 0, -1, 0}, x])/24 - (19*G[{-1, -1, 0, 0, 0}, x])/24 + 
 (19*G[{-1, -1, 0, 1, 0}, x])/24 - (19*G[{-1, 0, 0, -1, 0}, x])/24 + 
 (57*G[{-1, 0, 0, 0, 0}, x])/8 - (19*G[{-1, 0, 0, 1, 0}, x])/24 + 
 (19*G[{-1, 1, 0, -1, 0}, x])/24 - (19*G[{-1, 1, 0, 0, 0}, x])/24 + 
 (19*G[{-1, 1, 0, 1, 0}, x])/24 - (19*G[{0, -1, 0, -1, 0}, x])/24 + 
 (2*G[{0, -1, 0, 0, 0}, x])/3 - (19*G[{0, -1, 0, 1, 0}, x])/24 - 
 (13*G[{0, 0, -1, 0, 0}, x])/12 + (13*G[{0, 0, 0, -1, 0}, x])/24 - 
 (14*G[{0, 0, 0, 0, 0}, x])/3 + (13*G[{0, 0, 0, 1, 0}, x])/24 - 
 (13*G[{0, 0, 1, 0, 0}, x])/12 - G[{0, -I, 0, 0, 0}, x] - 
 G[{0, I, 0, 0, 0}, x] - (19*G[{0, 1, 0, -1, 0}, x])/24 + 
 (2*G[{0, 1, 0, 0, 0}, x])/3 - (19*G[{0, 1, 0, 1, 0}, x])/24 + 
 (19*G[{1, -1, 0, -1, 0}, x])/24 - (19*G[{1, -1, 0, 0, 0}, x])/24 + 
 (19*G[{1, -1, 0, 1, 0}, x])/24 - (19*G[{1, 0, 0, -1, 0}, x])/24 + 
 (57*G[{1, 0, 0, 0, 0}, x])/8 - (19*G[{1, 0, 0, 1, 0}, x])/24 + 
 (19*G[{1, 1, 0, -1, 0}, x])/24 - (19*G[{1, 1, 0, 0, 0}, x])/24 + 
 (19*G[{1, 1, 0, 1, 0}, x])/24 + (61*Zeta[3])/96 - (13*Pi^2*Zeta[3])/576 + 
 (G[{-1}, x]*Zeta[3])/48 - (G[{0}, x]*Zeta[3])/48 + (G[{1}, x]*Zeta[3])/48 - 
 (19*G[{-1, -1}, x]*Zeta[3])/48 + (19*G[{-1, 0}, x]*Zeta[3])/48 - 
 (19*G[{-1, 1}, x]*Zeta[3])/48 + (19*G[{0, -1}, x]*Zeta[3])/48 + 
 (23*G[{0, 0}, x]*Zeta[3])/96 + (19*G[{0, 1}, x]*Zeta[3])/48 - 
 (19*G[{1, -1}, x]*Zeta[3])/48 + (19*G[{1, 0}, x]*Zeta[3])/48 - 
 (19*G[{1, 1}, x]*Zeta[3])/48 + (63*Zeta[5])/128


==> anc/readme.txt <==
Ancillary files for
"The full angle-dependence of the four-loop cusp anomalous dimension in QED"
R. Brüser, C. Dlapa, J. M. Henn, K. Yan

-----------------------------------------------------------------------------------------
We provide eight ancillary files B_i.txt and C_i.txt (i=1,2,3,4): 
-----------------------------------------------------------------------------------------
The four-loop quartic Casimir term B and C defined in Eq.(1) have the same rational dependence on x. Both are characterised by four pure functions B_i (or C_i), i=1,2,3,4.  

B_i.txt contains the expressions for the function B_i defined in Eq. (6). 
C_i.txt contains the expressions for C_i defined in the same way for term C.
 
-------------------------------------------------------------------------------------------------

The results are given in terms of multiple polylogarithms, which are defined via iterated integrals,

G[{a1,a2,...,a_n},x] := \int_0^x dt/(t-a1)*G[{a2,...,a_n},t], G[{0_n}, x] := 1/n! Log[x]^n, n>=0.  

For numerical evaluation of the multiple polylogarithms, one may use the GiNaC package[29].
--------------------------------------------------------------------------------------------------




